CryoFM: A Flow-based Foundation Model for Cryo-EM Densities

Cryo-electron microscopy (cryo-EM) is a powerful technique in structural biology and drug discovery, enabling the study of biomolecules at high resolution. Significant advancements by structural biologists using cryo-EM have led to the production of over 38,626 protein density maps at various resolutions1. However, cryo-EM data processing algorithms have yet to fully benefit from our knowledge of biomolecular density maps, with only a few recent models being data-driven but limited to specific tasks. In this study, we present CryoFM, a foundation model designed as a generative model, learning the distribution of high-quality density maps and generalizing effectively to downstream tasks. Built on flow matching, CryoFM is trained to accurately capture the prior distribution of biomolecular density maps. Furthermore, we introduce a flow posterior sampling method that leverages CRYOFM as a flexible prior for several downstream tasks in cryo-EM and cryo-electron tomography (cryo-ET) without the need for fine-tuning, achieving state-of-the-art performance on most tasks and demonstrating its potential as a foundational model for broader applications in these fields.

==> removed_list.py <==
removed_entries_id_list = [
    "35159", "42915", "14529", "16694", "25824", "21924",
    "8754", "8761", "9309", "9909", "10042", "10127",
    "10857", "10859", "10860", "10862", "11371",
    "11422", "11423", "11426", "11830", "12028",
    "12034", "12071", "12072", "12554", "13981", "13982",
    "14866", "14867", "14871", "14979", "15100",
    "15603", "15831", "15832", "15865", "15866", "15867", "15868",
    "16184", "16452", "16808", "17038",
    "17671", "17672", "17673", "18313", "18314",
    "18791", "18792", "19483", "19792", "23042", "23043",
    "23938", "27824", "27992",
    "28012", "28015", "28017", "28020", "28021", "28039",
    "28823", "28824", "28933", "28935", "29268", "29272",
    "29275", "29501", "33374", "33375", "33376", "33377",
    "33378", "33379", "33380", "33381", "33382", "33770",
    "34373", "34920", "35451", "35824", "35825",
    "36870", "36871", "36880", "36881", "37389",
    "40077", "40271", "41649", "41651", "42600", "42604",
    "42766", "43292", "43293", "43519", "43727"
]

==> test_list.py <==
test_entries_id_list = [
    "12042", "12158", "12451", "14115", "14618", "15691", 
    "15851", "16016", "16333", "17735", "17958", "17964", 
    "17966", "18549", "19845", "22123", "22341", "27025", 
    "28890", "29934", "34029", "35143", "36793", "36922", 
    "37492", "40556", "40566", "41151", "41904", "42231", 
    "43161", "45192"
]
